On the CFT dual of superstring on AdS$_3$

In this work, we study the proposed duality between superstring on AdS$_3\times$S$^3\times\mathbb{T}^4$ with pure NS-NS flux and a deformed symmetric orbifold CFT. We extract the residues of 3-point string correlators at their next-to-leading poles, which can be expressed as integrals. Because of picture changing, the integrand is not unique. We make an ansatz for its proper form which linearly combines three different picture choices. On the CFT side, we obtain the corresponding residues by doing a conformal perturbation computation at the second order. The result can also be expressed as integrals, with the integrand being a five point function in the symmetric orbifold theory, which is calculated using covering maps. After unifying the integration variables of the two sides, we find that the two integrands match precisely, due to some novel mathematical identities of covering maps. Our calculation verifies the proposed marginal operator in the dual CFT of superstring on AdS$_3\times$S$^3\times\mathbb{T}^4$ and could be generalized to the CFT duals of superstrings on general backgrounds AdS$_3\times X$ with few modifications.

==> anc/identities_check.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     90054,       2477]
NotebookOptionsPosition[     87666,       2428]
NotebookOutlinePosition[     88082,       2445]
CellTagsIndexPosition[     88039,       2442]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Identities for covering maps", "Title",
 CellChangeTimes->{
  3.953414843221651*^9},ExpressionUUID->"274d8d22-fac5-a345-a99c-\
caad64813e22"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "is", " ", "the", " ", "ancillary", " ", "notebook", " ", 
    "of", " ", "the", " ", "paper", " ", 
    "\"\<On the CFT dual of superstring on \!\(\*SubscriptBox[\(AdS\), \(3\)]\
\).\>\""}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Author", ":", " ", 
    RowBox[{"Zhe", "-", 
     RowBox[{"fei", " ", "Yu"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "This", " ", "code", " ", "closely", " ", "follows", " ", "the", " ", 
     "code", " ", "provided", " ", "in", " ", "the", " ", "paper", " ", 
     "\"\<A perturbative CFT dual for pure NS-NS \!\(\*SubscriptBox[\(AdS\), \
\(3\)]\) strings\>\"", " ", "of", " ", "Lorenz", " ", "Eberhardt"}], ",", " ", 
    RowBox[{
    "especially", " ", "for", " ", "the", " ", "construction", " ", "of", " ",
      "covering", " ", 
     RowBox[{"maps", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"The", " ", "code", " ", "is", " ", "hereby", " ", "open"}], 
      "-", "sourced"}], ";", " ", 
     RowBox[{
     "if", " ", "you", " ", "use", " ", "it", " ", "in", " ", "your", " ", 
      "research"}]}], ",", " ", 
    RowBox[{
    "please", " ", "acknowledge", " ", "it", " ", "in", " ", "the", " ", 
     RowBox[{"paper", "."}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{
  3.9534148908916454`*^9, {3.953415524825348*^9, 3.953415526637665*^9}, {
   3.953415727488056*^9, 3.9534157972565975`*^9}, {3.95341594205324*^9, 
   3.9534159989026985`*^9}},ExpressionUUID->"cb5190e3-84c5-d049-ab10-\
df7a62175ea2"],

Cell[CellGroupData[{

Cell["Covering maps", "Section",
 CellChangeTimes->{
  3.953414934654785*^9},ExpressionUUID->"dfdf8497-29be-784c-b990-\
95c2cb0ee47b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"The", " ", "covering", " ", "map", " ", "and", " ", "its", " ", 
    RowBox[{"derivative", ".", " ", "We"}], " ", "exploit", " ", "that", " ", 
    "the", " ", "derivative", " ", "of", " ", "the", " ", "covering", " ", 
    "map", " ", "takes", " ", "a", " ", "simple", " ", 
    RowBox[{"form", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "This", " ", "way", " ", "of", " ", "characterizing", " ", "the", " ", 
     "covering", " ", "map", " ", "was", " ", "explored", " ", "in", " ", 
     "the", " ", "paper", " ", 
     "\"\<Comments on the \!\(\*SubscriptBox[\(S\), \(N\)]\) orbifold CFT in \
the large N-limit\>\"", " ", "of", " ", "Konstantinos", " ", 
     RowBox[{"Roumpedakis", ".", " ", "See"}], " ", 
     RowBox[{"https", ":"}]}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{"arxiv", ".", "org"}], "/", "abs"}], "/", 
     RowBox[{"1804.03207", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Gamma]p", "[", 
      RowBox[{"w_", ",", "z_"}], "]"}], "[", "t_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"n", "=", 
         RowBox[{"Length", "[", "w", "]"}]}], ",", 
        RowBox[{"d", "=", 
         RowBox[{"1", "+", 
          RowBox[{
           FractionBox["1", "2"], 
           RowBox[{"Total", "[", 
            RowBox[{"w", "-", "1"}], "]"}]}]}]}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[ScriptCapitalN]", " ", 
         SuperscriptBox["t", 
          RowBox[{
           RowBox[{
           "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "-", 
           "1"}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"t", "-", "1"}], ")"}], 
          RowBox[{
           RowBox[{
           "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "-", 
           "1"}]], 
         RowBox[{"Product", "[", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"t", "-", 
              RowBox[{
              "z", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
             ")"}], 
            RowBox[{
             RowBox[{"w", "\[LeftDoubleBracket]", 
              RowBox[{"i", "+", "3"}], "\[RightDoubleBracket]"}], "-", "1"}]],
            ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"n", "-", "3"}]}], "}"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"Product", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"t", "-", 
            SubscriptBox["l", "i"]}], ")"}], "2"], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"d", "-", 
            RowBox[{
            "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}]}], 
          "}"}]}], "]"}]}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", 
       RowBox[{"w_", ",", "z_"}], "]"}], "[", "t_", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "ttemp", "}"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"#", "/.", 
              RowBox[{"ttemp", "\[Rule]", "t"}]}], ")"}], "-", 
            RowBox[{"(", 
             RowBox[{"#", "/.", 
              RowBox[{"ttemp", "\[Rule]", "0"}]}], ")"}]}], ")"}], "&"}], "@", 
         RowBox[{"Integrate", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Gamma]p", "[", 
             RowBox[{"w", ",", "z"}], "]"}], "[", "ttemp", "]"}], ",", 
           "ttemp"}], "]"}]}], "/.", 
        RowBox[{
         RowBox[{"Log", "[", "_", "]"}], "\[Rule]", "0"}]}]}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "normalization", " ", "factor", " ", "\[ScriptCapitalN]", " ",
      "is", " ", "determined", " ", "such", " ", "that", " ", "\[Gamma]", " ",
      "maps", " ", "1", " ", "to", " ", "1."}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Normalization", "[", 
      RowBox[{"w_", ",", "z_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Factor", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"#", "/.", 
                 RowBox[{"t", "\[Rule]", "1"}]}], ")"}], "-", 
               RowBox[{"(", 
                RowBox[{"#", "/.", 
                 RowBox[{"t", "\[Rule]", "0"}]}], ")"}]}], ")"}], "&"}], "@", 
            RowBox[{"Integrate", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"\[Gamma]p", "[", 
                RowBox[{"w", ",", "z"}], "]"}], "[", "t", "]"}], ",", "t"}], 
             "]"}]}], "/.", 
           RowBox[{
            RowBox[{"Log", "[", "_", "]"}], "\[Rule]", "0"}]}], "]"}], 
         "\[Equal]", "1"}], ",", "\[ScriptCapitalN]"}], "]"}], 
      "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
    ";"}]}]}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.953413499557714*^9, 3.953413563895706*^9}, 
   3.953415023626732*^9, {3.954687752826151*^9, 3.954687754962511*^9}, {
   3.9546877859331703`*^9, 3.954687790510708*^9}, {3.9546878354873314`*^9, 
   3.95468793892124*^9}},
 Background->GrayLevel[
  0.914],ExpressionUUID->"87e52336-699e-3447-b89b-355466487666"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "condition", " ", "for", " ", "vanishing", " ", "residues", 
    " ", "of", " ", "the", " ", "derivative", " ", "of", " ", "the", " ", 
    "covering", " ", "map"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"lCondition", "[", 
    RowBox[{"w_", ",", "z_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "=", 
        RowBox[{"1", "+", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"Total", "[", 
           RowBox[{"w", "-", "1"}], "]"}]}], "-", 
         RowBox[{
         "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}]}], ",",
        "i", ",", "j"}], "}"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["l", "i"], 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{
            "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "-", 
            "1"}], 
           SubscriptBox["l", "i"]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{
            "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "-", 
            "1"}], 
           RowBox[{
            SubscriptBox["l", "i"], "-", "1"}]], "+", 
          RowBox[{"Sum", "[", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"w", "\[LeftDoubleBracket]", 
               RowBox[{"j", "+", "3"}], "\[RightDoubleBracket]"}], "-", "1"}], 
             RowBox[{
              SubscriptBox["l", "i"], "-", 
              RowBox[{
              "z", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}]}]], 
            ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", 
              RowBox[{"Length", "[", "z", "]"}]}], "}"}]}], "]"}], "-", 
          RowBox[{"Sum", "[", 
           RowBox[{
            FractionBox["2", 
             RowBox[{
              SubscriptBox["l", "i"], "-", 
              SubscriptBox["l", "j"]}]], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", 
              RowBox[{"Complement", "[", 
               RowBox[{
                RowBox[{"Range", "[", "n", "]"}], ",", 
                RowBox[{"{", "i", "}"}]}], "]"}]}], "}"}]}], "]"}]}], ")"}]}],
        ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "n"}], "}"}]}], "]"}]}], "]"}]}]}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.953413499557714*^9, 3.953413563895706*^9}, 
   3.953415023626732*^9, 3.9534151131615334`*^9},
 Background->GrayLevel[
  0.914],ExpressionUUID->"3a5c30d1-ddd0-9c4e-b645-42bb3e1d3aed"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"The", " ", "quantities", " ", "a", " ", "and", " ", "C"}], "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"w_", ",", "z_"}], "]"}], "[", "i_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "t", "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Which", "[", 
         RowBox[{
          RowBox[{"i", "\[Equal]", "1"}], ",", 
          RowBox[{"Limit", "[", 
           RowBox[{
            RowBox[{
             FractionBox[
              SuperscriptBox["t", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "1", 
                  "\[RightDoubleBracket]"}]}], "+", "1"}]], 
              RowBox[{
              "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]], 
             "#"}], ",", 
            RowBox[{"t", "\[Rule]", "0"}]}], "]"}], ",", 
          RowBox[{"i", "\[Equal]", "2"}], ",", 
          RowBox[{"Limit", "[", 
           RowBox[{
            RowBox[{
             FractionBox[
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"t", "-", "1"}], ")"}], 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "2", 
                  "\[RightDoubleBracket]"}]}], "+", "1"}]], 
              RowBox[{
              "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]], 
             "#"}], ",", 
            RowBox[{"t", "\[Rule]", "1"}]}], "]"}], ",", 
          RowBox[{"i", "\[Equal]", "3"}], ",", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{
             RowBox[{
             "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], "+",
              "1"}]], 
           SuperscriptBox[
            RowBox[{"Limit", "[", 
             RowBox[{
              RowBox[{
               FractionBox[
                SuperscriptBox["t", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{
                   "w", "\[LeftDoubleBracket]", "3", 
                    "\[RightDoubleBracket]"}]}], "+", "1"}]], 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]], 
               "#"}], ",", 
              RowBox[{"t", "\[Rule]", "\[Infinity]"}]}], "]"}], 
            RowBox[{"-", "1"}]]}], ",", 
          RowBox[{"i", "\[GreaterEqual]", "4"}], ",", 
          RowBox[{"Limit", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"t", "-", 
                  RowBox[{"z", "\[LeftDoubleBracket]", 
                   RowBox[{"i", "-", "3"}], "\[RightDoubleBracket]"}]}], 
                 ")"}], 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{
                  "w", "\[LeftDoubleBracket]", "i", 
                   "\[RightDoubleBracket]"}]}], "+", "1"}]], "/", 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
              ")"}], "#"}], ",", 
            RowBox[{"t", "\[Rule]", 
             RowBox[{"z", "\[LeftDoubleBracket]", 
              RowBox[{"i", "-", "3"}], "\[RightDoubleBracket]"}]}]}], "]"}]}],
          "]"}], "&"}], "@", 
       RowBox[{
        RowBox[{"\[Gamma]p", "[", 
         RowBox[{"w", ",", "z"}], "]"}], "[", "t", "]"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"c", "[", 
      RowBox[{"w_", ",", "z_"}], "]"}], "[", "i_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "t", "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"SeriesCoefficient", "[", 
           RowBox[{"#", ",", 
            RowBox[{"{", 
             RowBox[{"t", ",", 
              RowBox[{"z", "\[LeftDoubleBracket]", 
               RowBox[{"i", "-", "3"}], "\[RightDoubleBracket]"}], ",", 
              RowBox[{
              "w", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
             "}"}]}], "]"}]}], "/", 
         RowBox[{"(", 
          RowBox[{"2", 
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{"#", ",", 
             RowBox[{"{", 
              RowBox[{"t", ",", 
               RowBox[{"z", "\[LeftDoubleBracket]", 
                RowBox[{"i", "-", "3"}], "\[RightDoubleBracket]"}], ",", 
               RowBox[{
                RowBox[{
                "w", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                "-", "1"}]}], "}"}]}], "]"}]}], ")"}]}], "&"}], "@", 
       RowBox[{
        RowBox[{"\[Gamma]p", "[", 
         RowBox[{"w", ",", "z"}], "]"}], "[", "t", "]"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.9534134995577145`*^9, 3.953413563895706*^9}, 
   3.953415023626732*^9, 3.9534151131615334`*^9, 3.953415164877495*^9},
 Background->GrayLevel[
  0.914],ExpressionUUID->"c0776db4-3445-444a-bbf2-d02b0b36e305"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "This", " ", "function", " ", "only", " ", "works", " ", "well", " ", 
     "if", " ", "z", " ", "is", " ", "an", " ", "exact", " ", "numerical", 
     " ", 
     RowBox[{"number", ".", " ", "It"}], " ", "finds", " ", "a", " ", 
     "numerical", " ", "solution", " ", "for", " ", 
     SubscriptBox["l", "i"], " ", "solving", " ", 
     RowBox[{"lCondition", ".", " ", "Many"}], " ", "solutions", " ", "are", 
     " ", "numerical", " ", "artifacts", " ", "and", " ", "so", " ", "the", 
     " ", "function", " ", "tries", " ", "to", " ", "find", " ", "a", " ", 
     "solution", " ", "up", " ", "to", " ", "max"}], "=", 
    RowBox[{
     SuperscriptBox["10", "3"], " ", 
     RowBox[{"times", ".", " ", "After"}], " ", "that", " ", "it", " ", 
     "returns", " ", "Max", " ", "Iterations", " ", 
     RowBox[{"reached", ".", " ", "We"}], " ", "also", " ", "use", " ", "100",
      " ", "digits", " ", "precision", " ", "in", " ", "the", " ", 
     RowBox[{"computation", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"FindlInstance", "[", 
    RowBox[{"w_", ",", "z_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"lrad", "=", 
        RowBox[{"10", 
         RowBox[{"Max", "@@", 
          RowBox[{"Append", "[", 
           RowBox[{
            RowBox[{"Abs", "[", "z", "]"}], ",", "1"}], "]"}]}]}]}], ",", 
       RowBox[{"n", "=", 
        RowBox[{"1", "+", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"Total", "[", 
           RowBox[{"w", "-", "1"}], "]"}]}], "-", 
         RowBox[{
         "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}]}], ",",
        "tol", ",", "eq", ",", "sol", ",", 
       RowBox[{"max", "=", 
        SuperscriptBox["10", "3"]}], ",", 
       RowBox[{"count", "=", "0"}], ",", 
       RowBox[{"prec", "=", "100"}], ",", "i", ",", "j"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"tol", "=", 
       SuperscriptBox["10", 
        RowBox[{
         RowBox[{"-", "prec"}], "/", "2"}]]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"n", "\[Equal]", "0"}], ",", 
        RowBox[{"Return", "[", 
         RowBox[{"{", "}"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"While", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"eq", "=", 
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"lCondition", "[", 
              RowBox[{"w", ",", "z"}], "]"}], "\[Equal]", "0"}], "}"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               SubscriptBox["l", "#"], ",", 
               RowBox[{"RandomComplex", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "lrad"}], "-", 
                   RowBox[{"lrad", " ", "\[ImaginaryI]"}]}], ",", 
                  RowBox[{"lrad", "+", 
                   RowBox[{"lrad", " ", "\[ImaginaryI]"}]}]}], "}"}], "]"}]}],
               "}"}], "&"}], "/@", 
            RowBox[{"Range", "[", "n", "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"PrecisionGoal", "\[Rule]", "prec"}], ",", 
             RowBox[{"WorkingPrecision", "\[Rule]", "prec"}]}], "}"}]}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"sol", "=", 
         RowBox[{"Quiet", "[", 
          RowBox[{"FindRoot", "@@", "eq"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"count", "++"}], "1"}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"!", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"And", "@@", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Abs", "[", 
                  SubscriptBox["l", "i"], "]"}], ">", "tol"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "n"}], "}"}]}], "]"}]}], "&&", 
             RowBox[{"And", "@@", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Abs", "[", 
                  RowBox[{
                   SubscriptBox["l", "i"], "-", "1"}], "]"}], ">", "tol"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "n"}], "}"}]}], "]"}]}], "&&", 
             RowBox[{"And", "@@", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Abs", "[", 
                  SubscriptBox["l", "i"], "]"}], "<", 
                 SuperscriptBox["tol", 
                  RowBox[{"-", "1"}]]}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "n"}], "}"}]}], "]"}]}], "&&", 
             RowBox[{"And", "@@", 
              RowBox[{"Flatten", "[", 
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Abs", "[", 
                    RowBox[{
                    SubscriptBox["l", "i"], "-", 
                    RowBox[{
                    "z", "\[LeftDoubleBracket]", "j", 
                    "\[RightDoubleBracket]"}]}], "]"}], ">", "tol"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "n"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"j", ",", 
                    RowBox[{"Length", "[", "z", "]"}]}], "}"}]}], "]"}], ",", 
                "1"}], "]"}]}], "&&", 
             RowBox[{"And", "@@", 
              RowBox[{"Flatten", "[", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Abs", "[", 
                   RowBox[{
                    SubscriptBox["l", "i"], "-", 
                    SubscriptBox["l", "j"]}], "]"}], ">", "tol"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "n"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", 
                   RowBox[{"i", "+", "1"}], ",", "n"}], "}"}]}], "]"}], 
               "]"}]}], "&&", 
             RowBox[{"And", "@@", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"Abs", "[", "#", "]"}], "<", "tol"}], "&"}], "/@", 
                RowBox[{"lCondition", "[", 
                 RowBox[{"w", ",", "z"}], "]"}]}], ")"}]}]}], "/.", "sol"}], 
           ")"}]}], "&&", 
         RowBox[{"count", "<", "max"}]}]}], "\[IndentingNewLine]", "]"}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"count", "\[Equal]", "max"}], ",", 
        "\"\<Max Iterations reached\>\"", ",", "sol"}], "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.9534134995577145`*^9, 3.953413563895706*^9}, 
   3.953415023626732*^9, 3.9534151131615334`*^9, 3.953415164877495*^9, 
   3.9534152136190147`*^9},
 Background->GrayLevel[
  0.914],ExpressionUUID->"36275c47-8b51-ca46-a15b-1837bf722704"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Worldsheet quantities", "Section",
 CellChangeTimes->{
  3.9534152370251007`*^9},ExpressionUUID->"d9b084cf-9683-8249-b3da-\
d7e79bfdbbd3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"The", " ", "function", " ", 
    SubscriptBox["P", "w"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P", "[", "w_", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"f", ",", "S"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"f", "[", "x_", "]"}], "=", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{
           FractionBox["1", "2"], "x", 
           RowBox[{"(", 
            RowBox[{"x", "+", "1"}], ")"}]}]]}], ";", "\[IndentingNewLine]", 
        RowBox[{"S", "=", 
         RowBox[{"Which", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"w", ",", "2"}], "]"}], "\[Equal]", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], ",", 
           RowBox[{"f", "[", 
            FractionBox[
             RowBox[{"Total", "[", "w", "]"}], "2"], "]"}], ",", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"w", ",", "2"}], "]"}], "\[Equal]", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], ",", 
           RowBox[{"f", "[", 
            RowBox[{
             FractionBox[
              RowBox[{"Total", "[", "w", "]"}], "2"], "-", 
             RowBox[{
             "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
            "]"}], ",", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"w", ",", "2"}], "]"}], "\[Equal]", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1", ",", "1"}], "}"}]}], ",", 
           RowBox[{"f", "[", 
            RowBox[{
             FractionBox[
              RowBox[{"Total", "[", "w", "]"}], "2"], "-", 
             RowBox[{
             "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
            "]"}], ",", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"w", ",", "2"}], "]"}], "\[Equal]", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1", ",", "0"}], "}"}]}], ",", 
           RowBox[{"f", "[", 
            RowBox[{
             FractionBox[
              RowBox[{"Total", "[", "w", "]"}], "2"], "-", 
             RowBox[{
             "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
            "]"}], ",", "True", ",", 
           RowBox[{
           "Print", "[", 
            "\"\<Wrong parity input in \!\(\*SubscriptBox[\(P\), \
\(w\)]\).\>\"", "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Min", "[", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], 
              RowBox[{"Total", "[", "w", "]"}]}], "-", "w"}], "]"}], "<", 
           "0"}], ",", "0", ",", "\[IndentingNewLine]", 
          RowBox[{"S", "  ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Product", "[", 
                RowBox[{
                 RowBox[{"BarnesG", "[", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"Total", "[", "w", "]"}], "2"], "-", 
                   RowBox[{
                   "w", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], "+", "1"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "3"}], "}"}]}], "]"}], 
               RowBox[{"BarnesG", "[", 
                RowBox[{
                 FractionBox[
                  RowBox[{"Total", "[", "w", "]"}], "2"], "+", "1"}], "]"}]}],
               ")"}], "/", 
             RowBox[{"Product", "[", 
              RowBox[{
               RowBox[{"BarnesG", "[", 
                RowBox[{
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                 "+", "1"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "3"}], "}"}]}], "]"}]}], ")"}]}]}], 
         "]"}]}]}], "\[IndentingNewLine]", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"The", " ", 
     RowBox[{"X", "'"}], "s", " ", "that", " ", "enter", " ", "in", " ", 
     "the", " ", "correlation", " ", "functions", " ", "on", " ", "the", " ", 
     RowBox[{"worldsheet", ".", " ", "set"}], " ", "is", " ", "any", " ", 
     "subset", " ", "of", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3"}], "}"}], "."}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"X", "[", 
      RowBox[{"w_", ",", "set_"}], "]"}], "[", 
     RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"P", "[", 
        RowBox[{"w", "+", "tup"}], "]"}], 
       RowBox[{"Times", "@@", 
        SuperscriptBox["y", 
         RowBox[{"Floor", "[", 
          FractionBox[
           RowBox[{"1", "-", "tup"}], "2"], "]"}]]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"tup", ",", 
        RowBox[{"Tuples", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"MemberQ", "[", 
              RowBox[{"set", ",", "i"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
             RowBox[{"{", "0", "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "3"}], "}"}]}], "]"}], "]"}]}], "}"}]}], 
     "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"The", " ", "function", " ", 
      RowBox[{"Z", "'"}], "s", " ", "are", " ", "the", " ", "ratio", " ", 
      "of", " ", "X", " ", "and", " ", 
      RowBox[{"their", " ", "''"}], 
      RowBox[{"conjugate", "''"}]}], ",", " ", 
     RowBox[{
      RowBox[{"defined", " ", "by", " ", "repalce", " ", "y", " ", "by"}], 
      " ", "-", 
      RowBox[{"y", " ", "in", " ", 
       RowBox[{"X", "'"}], 
       RowBox[{"s", "."}]}]}]}], "*)"}], 
   RowBox[{
    RowBox[{
     RowBox[{"Z", "[", 
      RowBox[{"w_", ",", "set_"}], "]"}], "[", 
     RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"X", "[", 
        RowBox[{"w", ",", "set"}], "]"}], "[", 
       RowBox[{"x", ",", 
        RowBox[{"-", "y"}], ",", "z"}], "]"}]}], "/", 
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"w", ",", "set"}], "]"}], "[", 
      RowBox[{"x", ",", "y", ",", "z"}], "]"}]}]}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.9534134995577145`*^9, 3.953413563895706*^9}, 
   3.953415023626732*^9, 3.9534151131615334`*^9, 3.953415164877495*^9, 
   3.9534152136190147`*^9, 3.953415256844721*^9},
 Background->GrayLevel[
  0.914],ExpressionUUID->"46cce98b-bc29-5542-82e4-c8845ac02d44"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "Dal", " ", "is", " ", "the", " ", "derivative", " ", "of", 
     " ", "\[Alpha]", " ", "with", " ", "respect", " ", "to", " ", 
     SubscriptBox["y", "1"]}], ",", " ", 
    RowBox[{"which", " ", "is", " ", "identified", " ", "with", " ", 
     RowBox[{
      SubscriptBox["a", "1"], "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Y", "[", 
     RowBox[{"i_", ",", "w_", ",", "y_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"w", ",", 
          RowBox[{"{", "3", "}"}]}], "]"}], "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", "y", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], "]"}], "^", 
       "2"}], "/", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"w", ",", 
          RowBox[{"{", "i", "}"}]}], "]"}], "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", "y", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], "]"}], "^", 
       "2"}]}], " ", 
     RowBox[{"w", "[", 
      RowBox[{"[", "i", "]"}], "]"}], " ", 
     RowBox[{
      RowBox[{"y", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"w", "[", 
         RowBox[{"[", "3", "]"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], ")"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"soll", "[", 
     RowBox[{"w_", ",", "y1_", ",", "y2_"}], "]"}], ":=", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"w", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"y1", ",", "y2", ",", "y3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], "]"}], "==", 
       "0"}], ",", "y3"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"y3", "[", 
     RowBox[{"w_", ",", "y1_", ",", "y2_"}], "]"}], ":=", 
    RowBox[{"y3", "/.", 
     RowBox[{
      RowBox[{"soll", "[", 
       RowBox[{"w", ",", "y1", ",", "y2"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"al", "[", 
     RowBox[{"w_", ",", "y_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Y", "[", 
      RowBox[{"1", ",", "w", ",", "y"}], "]"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Y", "[", 
         RowBox[{"1", ",", "w", ",", "y"}], "]"}], "-", 
        RowBox[{"Y", "[", 
         RowBox[{"2", ",", "w", ",", "y"}], "]"}], "-", "1"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Y", "[", 
            RowBox[{"1", ",", "w", ",", "y"}], "]"}], "-", 
           RowBox[{"Y", "[", 
            RowBox[{"2", ",", "w", ",", "y"}], "]"}], "+", "1"}], ")"}], "^", 
         "2"}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"Y", "[", 
          RowBox[{"1", ",", "w", ",", "y"}], "]"}]}]}], ")"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"al2", "[", 
     RowBox[{"w_", ",", 
      RowBox[{"{", 
       RowBox[{"y1_", ",", "y2_"}], "}"}]}], "]"}], ":=", 
    RowBox[{"al", "[", 
     RowBox[{"w", ",", 
      RowBox[{"{", 
       RowBox[{"y1", ",", "y2", ",", 
        RowBox[{"y3", "[", 
         RowBox[{"w", ",", "y1", ",", "y2"}], "]"}]}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dal", "[", 
     RowBox[{"w_", ",", 
      RowBox[{"{", 
       RowBox[{"y1_", ",", "y2_"}], "}"}]}], "]"}], ":=", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"al2", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{"y1", ",", "y2"}], "}"}]}], "]"}], ",", "y1"}], 
     "]"}]}]}]}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.9534134995577145`*^9, 3.953413563895706*^9}, 
   3.953415023626732*^9, 3.9534151131615334`*^9, 3.953415164877495*^9, 
   3.9534152136190147`*^9, {3.953415256844721*^9, 3.953415283100361*^9}},
 Background->GrayLevel[
  0.914],ExpressionUUID->"482a8a44-21f2-da41-9560-a9697964e9f0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Ranges of w", "Section",
 CellChangeTimes->{
  3.953415317576557*^9},ExpressionUUID->"aa2b689b-5360-9d42-9f5a-\
321330417906"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "These", " ", "functions", " ", "list", " ", "all", " ", "possible", " ", 
     RowBox[{"w", "'"}], "s", " ", "with", " ", "even", " ", "or", " ", "odd",
      " ", "parity", " ", "for", " ", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", "i", "3"], 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["w", "i"], "-", "1"}], ")"}], ".", " ", "max"}], " ", 
       "is", " ", "the", " ", "cutoff", " ", "on", " ", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", "i", "3"], 
        RowBox[{
         SubscriptBox["w", "i"], " ", "that", " ", "should", " ", "be", " ", 
         RowBox[{"listed", ".", " ", "We"}], " ", "also", " ", "only", " ", 
         "keep", " ", "ordered", " ", "triples"}]}]}]}]}], ",", " ", 
    RowBox[{
     RowBox[{"i", ".", "e", ".", " ", "discard"}], " ", "permuted", " ", 
     RowBox[{"triples", ".", " ", "offset"}], " ", "specifies", " ", "how", 
     " ", "much", " ", "the", " ", "triangle", " ", "inequality", " ", "on", 
     " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["w", "1"], ",", 
       SubscriptBox["w", "2"], ",", 
       SubscriptBox["w", "3"]}], ")"}], " ", "can", " ", "be", " ", 
     RowBox[{"violated", ".", " ", "The"}], " ", "standard", " ", "value", 
     " ", "is", " ", "1"}], ",", " ", 
    RowBox[{
    "which", " ", "gives", " ", "rise", " ", "to", " ", "the", " ", "fusion", 
     " ", 
     RowBox[{"rules", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SelectionAllEven", "[", 
     RowBox[{"w_", ",", "max_", ",", "offset_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"Total", "[", 
       RowBox[{"w", "+", "offset"}], "]"}], "\[GreaterEqual]", 
      RowBox[{"2", 
       RowBox[{"Max", "[", 
        RowBox[{"w", "+", "offset"}], "]"}]}]}], "&&", 
     RowBox[{
      RowBox[{"Total", "[", "w", "]"}], "\[LessEqual]", "max"}], "&&", 
     RowBox[{"EvenQ", "[", 
      RowBox[{"Total", "[", 
       RowBox[{"w", "-", "1"}], "]"}], "]"}], "&&", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{"Differences", "[", "w", "]"}], "]"}], "\[GreaterEqual]", 
      "0"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllowedEven", "[", 
     RowBox[{"n_", ",", "max_", ",", 
      RowBox[{"offset_", ":", "1"}]}], "]"}], ":=", 
    RowBox[{"Select", "[", 
     RowBox[{
      RowBox[{"Tuples", "[", 
       RowBox[{
        RowBox[{"Range", "[", "max", "]"}], ",", "n"}], "]"}], ",", 
      RowBox[{
       RowBox[{"SelectionAllEven", "[", 
        RowBox[{"#", ",", "max", ",", "offset"}], "]"}], "&"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SelectionAllOdd", "[", 
     RowBox[{"w_", ",", "max_", ",", "offset_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"Total", "[", 
       RowBox[{"w", "+", "offset"}], "]"}], "\[GreaterEqual]", 
      RowBox[{"2", 
       RowBox[{"Max", "[", 
        RowBox[{"w", "+", "offset"}], "]"}]}]}], "&&", 
     RowBox[{
      RowBox[{"Total", "[", "w", "]"}], "\[LessEqual]", "max"}], "&&", 
     RowBox[{"OddQ", "[", 
      RowBox[{"Total", "[", 
       RowBox[{"w", "-", "1"}], "]"}], "]"}], "&&", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{"Differences", "[", "w", "]"}], "]"}], "\[GreaterEqual]", 
      "0"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllowedOdd", "[", 
     RowBox[{"n_", ",", "max_", ",", 
      RowBox[{"offset_", ":", "1"}]}], "]"}], ":=", 
    RowBox[{"Select", "[", 
     RowBox[{
      RowBox[{"Tuples", "[", 
       RowBox[{
        RowBox[{"Range", "[", "max", "]"}], ",", "n"}], "]"}], ",", 
      RowBox[{
       RowBox[{"SelectionAllOdd", "[", 
        RowBox[{"#", ",", "max", ",", "offset"}], "]"}], "&"}]}], 
     "]"}]}]}]}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.9534134995577145`*^9, 3.953413563895706*^9}, 
   3.953415023626732*^9, 3.9534151131615334`*^9, 3.953415164877495*^9, 
   3.9534152136190147`*^9, {3.953415256844721*^9, 3.953415283100361*^9}, 
   3.9534153277949715`*^9},
 Background->GrayLevel[
  0.914],ExpressionUUID->"48f71f7b-54cd-9a4b-acf1-19622c9dbc3e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Tests of identities", "Section",
 CellChangeTimes->{
  3.9534154412140503`*^9},ExpressionUUID->"f9f55f6c-2a62-cc4f-a53e-\
8aea8816ed91"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"The", " ", "maximum", " ", "value", " ", "of", " ", 
     SubscriptBox["w", "1"]}], "+", 
    SubscriptBox["w", "2"], "+", 
    RowBox[{
     SubscriptBox["w", "3"], " ", "for", " ", "which", " ", "we", " ", "test",
      " ", "these", " ", 
     RowBox[{"identities", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"max", "=", "18"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "order", " ", "of", " ", "the", " ", "identities", " ", "is", 
     " ", "set", " ", "to", " ", "2."}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"order", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Expressing", " ", 
      SubscriptBox["C", "1"], " ", "in", " ", "terms", " ", "of", " ", 
      SubscriptBox["Z", "i"]}], ",", " ", 
     RowBox[{"which", " ", "are", " ", "the", " ", "ratios", " ", "of", " ", 
      SubscriptBox["X", "i"], " ", "and", " ", 
      RowBox[{"their", " ", "''"}], 
      RowBox[{
       RowBox[{"conjugate", "''"}], ".", " ", "The"}], " ", "identity", " ", 
      "for", " ", 
      SubscriptBox["C", "2"], " ", "is", " ", "similar"}], ",", " ", 
     RowBox[{"so", " ", "we", " ", "omit", " ", "it", " ", 
      RowBox[{"here", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Equations", " ", 
     RowBox[{"(", "4.23", ")"}], " ", "in", " ", "the", " ", "paper"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{"Grid", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"z", "=", 
            RowBox[{"Round", "[", 
             RowBox[{
              RowBox[{"RandomComplex", "[", 
               RowBox[{
                RowBox[{"1", "+", "\[ImaginaryI]"}], ",", "order"}], "]"}], 
              ",", 
              SuperscriptBox["10", 
               RowBox[{"-", "10"}]]}], "]"}]}], "}"}], ",", 
          RowBox[{
           RowBox[{"linstance", "=", 
            RowBox[{"FindlInstance", "[", 
             RowBox[{
              RowBox[{"Join", "[", 
               RowBox[{"w", ",", 
                RowBox[{"ConstantArray", "[", 
                 RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", "z"}], 
             "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{"w", ",", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"linstance", "===", "\"\<Max Iterations reached\>\""}],
                ",", "\"\<Max Iterations reached\>\"", ",", 
               RowBox[{"Abs", "[", 
                RowBox[{"Round", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", "z"}], 
                    "]"}], "[", "4", "]"}], " ", 
                    RowBox[{"z", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"z", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", "1"}], ")"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"z", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", 
                    RowBox[{"z", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"w", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], " ", 
                    RowBox[{
                    RowBox[{"Z", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"{", "1", "}"}]}], "]"}], "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", "z"}], 
                    "]"}], "[", "#", "]"}], "&"}], "/@", 
                    RowBox[{"Range", "[", "3", "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], 
                    "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"z", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", "1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"z", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", 
                    RowBox[{"z", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"w", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], " ", 
                    RowBox[{
                    RowBox[{"Z", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"{", "2", "}"}]}], "]"}], "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", "z"}], 
                    "]"}], "[", "#", "]"}], "&"}], "/@", 
                    RowBox[{"Range", "[", "3", "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], 
                    "]"}], " ", 
                    RowBox[{"z", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"z", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", 
                    RowBox[{"z", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"z", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "^", "2"}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"z", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], " ", 
                    RowBox[{"z", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "+", 
                    RowBox[{"z", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}]}], "/.", 
                    RowBox[{"Normalization", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", "z"}], 
                    "]"}]}], "/.", "linstance"}], ",", 
                  SuperscriptBox["10", 
                   RowBox[{"-", "50"}]]}], "]"}], "]"}]}], "]"}]}], "}"}]}]}],
          "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"w", ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"EvenQ", "[", "order", "]"}], ",", 
            RowBox[{"AllowedEven", "[", 
             RowBox[{"3", ",", "max"}], "]"}], ",", 
            RowBox[{"AllowedOdd", "[", 
             RowBox[{"3", ",", "max"}], "]"}]}], "]"}]}], "}"}]}], "]"}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"order", ",", "w"}], "}"}]}], "]"}]}]}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.9534134995577145`*^9, 3.953413563895706*^9}, 
   3.953415023626732*^9, 3.9534151131615334`*^9, 3.953415164877495*^9, 
   3.9534152136190147`*^9, {3.953415256844721*^9, 3.953415283100361*^9}, 
   3.9534153277949715`*^9, {3.953416187842476*^9, 3.953416223504017*^9}, {
   3.953416265173937*^9, 3.9534162657444057`*^9}, {3.9534163978722973`*^9, 
   3.953416398544777*^9}},ExpressionUUID->"f1d69159-f5a7-9042-a500-\
b0d22303d0ff"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "3"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "4"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "3"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "5"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "4"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "6"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "5"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "7"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "6"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "8"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "7"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "9"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "8"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "3"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "5"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "4"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "6"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "4", ",", "5"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "4", ",", "7"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "5", ",", "6"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "5", ",", "8"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "6", ",", "7"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "6", ",", "9"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "7", ",", "8"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3"}], 
      "}"}], "\<\"Max Iterations reached\"\>"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "5"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "7"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", "4"}], 
      "}"}], "\<\"Max Iterations reached\"\>"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", "6"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", "8"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "5", ",", "5"}], 
      "}"}], "\<\"Max Iterations reached\"\>"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "5", ",", "7"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "5", ",", "9"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "6", ",", "6"}], 
      "}"}], "\<\"Max Iterations reached\"\>"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "6", ",", "8"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "7", ",", "7"}], 
      "}"}], "\<\"Max Iterations reached\"\>"},
    {
     RowBox[{"{", 
      RowBox[{"4", ",", "4", ",", "5"}], 
      "}"}], "\<\"Max Iterations reached\"\>"},
    {
     RowBox[{"{", 
      RowBox[{"4", ",", "4", ",", "7"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"4", ",", "4", ",", "9"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"4", ",", "5", ",", "6"}], 
      "}"}], "\<\"Max Iterations reached\"\>"},
    {
     RowBox[{"{", 
      RowBox[{"4", ",", "5", ",", "8"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"4", ",", "6", ",", "7"}], 
      "}"}], "\<\"Max Iterations reached\"\>"},
    {
     RowBox[{"{", 
      RowBox[{"5", ",", "5", ",", "5"}], 
      "}"}], "\<\"Max Iterations reached\"\>"},
    {
     RowBox[{"{", 
      RowBox[{"5", ",", "5", ",", "7"}], 
      "}"}], "\<\"Max Iterations reached\"\>"},
    {
     RowBox[{"{", 
      RowBox[{"5", ",", "6", ",", "6"}], 
      "}"}], "\<\"Max Iterations reached\"\>"}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.953413646290226*^9, 3.9534137143284836`*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"f6947013-b577-9d43-898a-b10554b94949"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"The", " ", "linear", " ", "relation", " ", "of", " ", 
    SubscriptBox["Z", "i"], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", "2", ",", "3"}], ")"}], "."}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Equation", " ", 
    RowBox[{"(", "4.25", ")"}], " ", "in", " ", "the", " ", "paper"}], "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Grid", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"With", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"z", "=", 
           RowBox[{"Round", "[", 
            RowBox[{
             RowBox[{"RandomComplex", "[", 
              RowBox[{
               RowBox[{"1", "+", "\[ImaginaryI]"}], ",", "order"}], "]"}], 
             ",", 
             SuperscriptBox["10", 
              RowBox[{"-", "10"}]]}], "]"}]}], "}"}], ",", 
         RowBox[{
          RowBox[{"linstance", "=", 
           RowBox[{"FindlInstance", "[", 
            RowBox[{
             RowBox[{"Join", "[", 
              RowBox[{"w", ",", 
               RowBox[{"ConstantArray", "[", 
                RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", "z"}], 
            "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"w", ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"linstance", "===", "\"\<Max Iterations reached\>\""}], 
              ",", "\"\<Max Iterations reached\>\"", ",", 
              RowBox[{"Abs", "[", 
               RowBox[{"Round", "[", 
                RowBox[{
                 RowBox[{"Simplify", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"w", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], " ", 
                    RowBox[{
                    RowBox[{"Z", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"{", "1", "}"}]}], "]"}], "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    SubscriptBox["y", "1"], ",", 
                    SubscriptBox["y", "2"], ",", 
                    RowBox[{"y3", "[", 
                    RowBox[{"w", ",", 
                    SubscriptBox["y", "1"], ",", 
                    SubscriptBox["y", "2"]}], "]"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], 
                    "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"w", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], " ", 
                    RowBox[{
                    RowBox[{"Z", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"{", "2", "}"}]}], "]"}], "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    SubscriptBox["y", "1"], ",", 
                    SubscriptBox["y", "2"], ",", 
                    RowBox[{"y3", "[", 
                    RowBox[{"w", ",", 
                    SubscriptBox["y", "1"], ",", 
                    SubscriptBox["y", "2"]}], "]"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], 
                    "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"w", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], " ", 
                    RowBox[{
                    RowBox[{"Z", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"{", "3", "}"}]}], "]"}], "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    SubscriptBox["y", "1"], ",", 
                    SubscriptBox["y", "2"], ",", 
                    RowBox[{"y3", "[", 
                    RowBox[{"w", ",", 
                    SubscriptBox["y", "1"], ",", 
                    SubscriptBox["y", "2"]}], "]"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], 
                    "]"}]}]}], "/.", "linstance"}], "]"}], ",", 
                 SuperscriptBox["10", 
                  RowBox[{"-", "50"}]]}], "]"}], "]"}]}], "]"}]}], "}"}]}]}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"EvenQ", "[", "order", "]"}], ",", 
           RowBox[{"AllowedEven", "[", 
            RowBox[{"3", ",", "max"}], "]"}], ",", 
           RowBox[{"AllowedOdd", "[", 
            RowBox[{"3", ",", "max"}], "]"}]}], "]"}]}], "}"}]}], "]"}], 
     "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"order", ",", "w"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9534144305271835`*^9, 3.9534144311394444`*^9}, {
  3.953416232035513*^9, 3.953416285612732*^9}, {3.9534163821122913`*^9, 
  3.9534163826807804`*^9}},ExpressionUUID->"31bf22a3-7c9d-2a4d-be10-\
bee87498c8e3"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "3"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "4"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "3"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "5"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "4"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "6"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "5"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "7"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "6"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "8"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "7"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "9"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "8"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "3"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "5"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "4"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "6"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "4", ",", "5"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "4", ",", "7"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "5", ",", "6"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "5", ",", "8"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "6", ",", "7"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "6", ",", "9"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "7", ",", "8"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3"}], 
      "}"}], "\<\"Max Iterations reached\"\>"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "5"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "7"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", "4"}], 
      "}"}], "\<\"Max Iterations reached\"\>"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", "6"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", "8"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "5", ",", "5"}], 
      "}"}], "\<\"Max Iterations reached\"\>"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "5", ",", "7"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "5", ",", "9"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "6", ",", "6"}], 
      "}"}], "\<\"Max Iterations reached\"\>"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "6", ",", "8"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "7", ",", "7"}], 
      "}"}], "\<\"Max Iterations reached\"\>"},
    {
     RowBox[{"{", 
      RowBox[{"4", ",", "4", ",", "5"}], 
      "}"}], "\<\"Max Iterations reached\"\>"},
    {
     RowBox[{"{", 
      RowBox[{"4", ",", "4", ",", "7"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"4", ",", "4", ",", "9"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"4", ",", "5", ",", "6"}], 
      "}"}], "\<\"Max Iterations reached\"\>"},
    {
     RowBox[{"{", 
      RowBox[{"4", ",", "5", ",", "8"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"4", ",", "6", ",", "7"}], 
      "}"}], "\<\"Max Iterations reached\"\>"},
    {
     RowBox[{"{", 
      RowBox[{"5", ",", "5", ",", "5"}], 
      "}"}], "\<\"Max Iterations reached\"\>"},
    {
     RowBox[{"{", 
      RowBox[{"5", ",", "5", ",", "7"}], 
      "}"}], "\<\"Max Iterations reached\"\>"},
    {
     RowBox[{"{", 
      RowBox[{"5", ",", "6", ",", "6"}], 
      "}"}], "\<\"Max Iterations reached\"\>"}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.953414475029669*^9, 3.9534145592586956`*^9, 
  3.953414599292492*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"ac05b951-ea0b-7e4d-ae94-8172b6207980"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Expressing", " ", 
     RowBox[{
      SubscriptBox["\[PartialD]", 
       SubscriptBox["a", "1"]], "\[Alpha]"}], " ", "in", " ", "terms", " ", 
     "of", " ", 
     SubscriptBox["Z", "i"]}], ",", " ", 
    RowBox[{"which", " ", "are", " ", "the", " ", "ratios", " ", "of", " ", 
     SubscriptBox["X", "i"], " ", "and", " ", 
     RowBox[{"their", " ", "''"}], 
     RowBox[{
      RowBox[{"conjugate", "''"}], ".", " ", "The"}], " ", "identity", " ", 
     "for", " ", 
     RowBox[{
      SubscriptBox["\[PartialD]", 
       SubscriptBox["a", "2"]], "\[Beta]"}], " ", "is", " ", "similar", " ", 
     "so", " ", "we", " ", "omit", " ", "it", " ", 
     RowBox[{"here", ".", " ", "Note"}], " ", "that", " ", "these", " ", 
     "identities", " ", "only", " ", "hold", " ", "when", " ", 
     SubscriptBox["w", "i"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", "2", ",", "3"}], ")"}], " ", "are", " ", 
     "all", " ", 
     RowBox[{"odd", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Equation", " ", 
    RowBox[{"(", "4.38", ")"}], " ", "in", " ", "the", " ", "paper"}], "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Grid", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"With", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"z", "=", 
           RowBox[{"Round", "[", 
            RowBox[{
             RowBox[{"RandomComplex", "[", 
              RowBox[{
               RowBox[{"1", "+", "\[ImaginaryI]"}], ",", "order"}], "]"}], 
             ",", 
             SuperscriptBox["10", 
              RowBox[{"-", "10"}]]}], "]"}]}], "}"}], ",", 
         RowBox[{
          RowBox[{"linstance", "=", 
           RowBox[{"FindlInstance", "[", 
            RowBox[{
             RowBox[{"Join", "[", 
              RowBox[{"w", ",", 
               RowBox[{"ConstantArray", "[", 
                RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", "z"}], 
            "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"w", ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"linstance", "===", "\"\<Max Iterations reached\>\""}], 
              ",", "\"\<Max Iterations reached\>\"", ",", 
              RowBox[{"Abs", "[", 
               RowBox[{"Round", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"w", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], " ", 
                    RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", "z"}], 
                    "]"}], "[", "1", "]"}], " ", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"z", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", 
                    RowBox[{"z", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "^", "2"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"z", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], " ", 
                    RowBox[{"z", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], " ", ")"}]}], 
                    RowBox[{"(", " ", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Dal", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"{", 
                    RowBox[{"y1", ",", "y2"}], "}"}]}], "]"}], "/.", 
                    RowBox[{"y1", "\[Rule]", 
                    RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", "z"}], 
                    "]"}], "[", "1", "]"}]}]}], "/.", 
                    RowBox[{"y2", "\[Rule]", 
                    RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", "z"}], 
                    "]"}], "[", "2", "]"}]}]}], ")"}]}], " ", ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"z", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"w", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], " ", 
                    RowBox[{
                    RowBox[{"Z", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"{", "1", "}"}]}], "]"}], "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", "z"}], 
                    "]"}], "[", "#", "]"}], "&"}], "/@", 
                    RowBox[{"Range", "[", "3", "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], 
                    "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"w", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], " ", 
                    RowBox[{
                    RowBox[{"Z", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"{", "3", "}"}]}], "]"}], "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", "z"}], 
                    "]"}], "[", "#", "]"}], "&"}], "/@", 
                    RowBox[{"Range", "[", "3", "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], 
                    "]"}], " ", 
                    RowBox[{"z", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"z", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "-", "1"}], ")"}], " ", 
                    RowBox[{"w", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], " ", 
                    RowBox[{
                    RowBox[{"Z", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"{", "1", "}"}]}], "]"}], "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", "z"}], 
                    "]"}], "[", "#", "]"}], "&"}], "/@", 
                    RowBox[{"Range", "[", "3", "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], 
                    "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"z", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", "2"}], ")"}]}], "-", 
                    RowBox[{"4", 
                    RowBox[{"w", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], " ", 
                    RowBox[{
                    RowBox[{"Z", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"{", "3", "}"}]}], "]"}], "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", "z"}], 
                    "]"}], "[", "#", "]"}], "&"}], "/@", 
                    RowBox[{"Range", "[", "3", "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], 
                    "]"}], " ", 
                    RowBox[{"z", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "  ", 
                    RowBox[{"z", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"z", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", "1"}], ")"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"z", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "-", "1"}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"z", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", 
                    RowBox[{"z", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}]}], "+", 
                    RowBox[{"8", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"w", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], " ", 
                    RowBox[{
                    RowBox[{"Z", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"{", "1", "}"}]}], "]"}], "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", "z"}], 
                    "]"}], "[", "#", "]"}], "&"}], "/@", 
                    RowBox[{"Range", "[", "3", "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], 
                    "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"w", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], " ", 
                    RowBox[{
                    RowBox[{"Z", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"{", "3", "}"}]}], "]"}], "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", "z"}], 
                    "]"}], "[", "#", "]"}], "&"}], "/@", 
                    RowBox[{"Range", "[", "3", "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}], 
                    "]"}], " ", 
                    RowBox[{"z", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}]}], ")"}], " ", 
                    RowBox[{"z", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "  ", 
                    RowBox[{"z", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"z", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", "1"}], ")"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"z", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "-", "1"}], ")"}], "/", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"z", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", 
                    RowBox[{"z", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "^", "2"}]}]}]}],
                     ")"}]}], "/.", 
                   RowBox[{"Normalization", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"2", ",", "order"}], "]"}]}], "]"}], ",", "z"}], 
                    "]"}]}], "/.", "linstance"}], ",", 
                 SuperscriptBox["10", 
                  RowBox[{"-", "50"}]]}], "]"}], "]"}]}], "]"}]}], "}"}]}]}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"EvenQ", "[", "order", "]"}], ",", 
           RowBox[{"AllowedEven", "[", 
            RowBox[{"3", ",", "max"}], "]"}], ",", 
           RowBox[{"AllowedOdd", "[", 
            RowBox[{"3", ",", "max"}], "]"}]}], "]"}]}], "}"}]}], "]"}], 
     "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"order", ",", "w"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9534146344954014`*^9, 3.953414678218609*^9}, {
  3.953414713940298*^9, 3.9534147149928246`*^9}, {3.9534162934612427`*^9, 
  3.953416294139063*^9}, {3.953416328082388*^9, 3.9534163311085815`*^9}, {
  3.9534163862819176`*^9, 
  3.953416387979767*^9}},ExpressionUUID->"d80c9294-8c7c-7c46-93fb-\
8a52be34a639"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "3"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2"}], "}"}], 
     FractionBox[
      SqrtBox[
       FractionBox[
        "135027286802433422591841723359272786752635782142169050934600818022399\
22202709957086009018649161", "2"]], 
      "25000000000000000000000000000000000000000000000000"]},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "4"}], "}"}], 
     FractionBox[
      SqrtBox[
       FractionBox[
        "189349720124024604375193947900416311026042807536420683211062000274196\
029964940465403507692627057", "5"]], 
      "10000000000000000000000000000000000000000000000000"]},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "3"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "5"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "4"}], "}"}], 
     FractionBox[
      SqrtBox[
       "2977069745968849903487362400736133549923806510960569935945540358555142\
054068569456036884652176897"], 
      "50000000000000000000000000000000000000000000000000"]},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "6"}], "}"}], 
     FractionBox[
      SqrtBox[
       "5360747244545791558031171965707638916929952504243481529836393621637865\
0372820333418199512067949"], 
      "50000000000000000000000000000000000000000000000000"]},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "5"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "7"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "6"}], "}"}], 
     FractionBox[
      RowBox[{"1241", " ", 
       SqrtBox[
        FractionBox[
         "10197084356806559669856378408266808827484145881901379567947860261039\
15400810233520209448897", "5"]]}], 
      "20000000000000000000000000000000000000000000000000"]},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "8"}], "}"}], 
     FractionBox[
      SqrtBox[
       "2034768157650516997738529991683605172483217018150036872138845133291585\
44896806355082208177591331493"], 
      "100000000000000000000000000000000000000000000000000"]},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "7"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "9"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "8"}], "}"}], 
     FractionBox[
      SqrtBox[
       FractionBox[
        "839792551291251630872082670277065121343369151084183986078265548451288\
726762653466902976333323524441", "2"]], 
      "50000000000000000000000000000000000000000000000000"]},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "3"}], "}"}], 
     FractionBox[
      SqrtBox[
       FractionBox[
        "327524364551876898249854301378333744727199923304480977249442253490823\
1492647865430755409741", "2"]], 
      "50000000000000000000000000000000000000000000000000"]},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "5"}], "}"}], 
     FractionBox[
      SqrtBox[
       FractionBox[
        "115090830219004881212210323922371155779385523514535928594941398469028\
99035951516754565056572893", "5"]], 
      "20000000000000000000000000000000000000000000000000"]},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "4"}], "}"}], 
     FractionBox[
      SqrtBox[
       FractionBox[
        "113051780352064175030816400703784757689552401740431285858760497930193\
0759693010139655634544118689", "5"]], 
      "10000000000000000000000000000000000000000000000000"]},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "6"}], "}"}], 
     FractionBox[
      RowBox[{"3", " ", 
       SqrtBox[
        FractionBox[
         "30242948869412119039779806103617859438524103962213174243648425031731\
820203345997252597042347801", "2"]]}], 
      "50000000000000000000000000000000000000000000000000"]},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "4", ",", "5"}], "}"}], 
     FractionBox[
      SqrtBox[
       "9715714962619719632300072149484674079740528895596527908555977669462628\
024921476735590019631995669"], 
      "100000000000000000000000000000000000000000000000000"]},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "4", ",", "7"}], "}"}], 
     FractionBox[
      SqrtBox[
       FractionBox[
        "993431108079391090376686320574972460732683929158928336696491867313104\
17593925095368544246133", "5"]], 
      "20000000000000000000000000000000000000000000000000"]},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "5", ",", "6"}], "}"}], 
     FractionBox[
      SqrtBox[
       "1677072738668332309019450638705502437075152726186329308492120994877952\
519048074937037592805862347469"], 
      "100000000000000000000000000000000000000000000000000"]},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "5", ",", "8"}], "}"}], 
     FractionBox[
      RowBox[{"9", " ", 
       SqrtBox[
        FractionBox[
         "14847758804141214364070478690359534758947198239596368550731863325778\
0918587620048144465737093", "5"]]}], 
      "20000000000000000000000000000000000000000000000000"]},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "6", ",", "7"}], "}"}], 
     FractionBox[
      SqrtBox[
       FractionBox[
        "109781008853179982213490010869434223268953580495760992534226549836388\
3490167202831024972922155769", "5"]], 
      "20000000000000000000000000000000000000000000000000"]},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "6", ",", "9"}], "}"}], 
     FractionBox[
      SqrtBox[
       FractionBox[
        "554740451898414495499506433522427326619753264089456267826257122055331\
352969015296532054262516537", "5"]], 
      "20000000000000000000000000000000000000000000000000"]},
    {
     RowBox[{"{", 
      RowBox[{"2", ",", "7", ",", "8"}], "}"}], 
     FractionBox[
      SqrtBox[
       FractionBox[
        "568348224602133266204077035803897789653324024913269397584079924790627\
1962332600522402085223468921", "5"]], 
      "20000000000000000000000000000000000000000000000000"]},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3"}], 
      "}"}], "\<\"Max Iterations reached\"\>"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "5"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "7"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", "4"}], 
      "}"}], "\<\"Max Iterations reached\"\>"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", "6"}], "}"}], 
     FractionBox[
      SqrtBox[
       "1282867834014044375687157760431350353304249613890321679347538432997175\
835622258731045195193"], 
      "50000000000000000000000000000000000000000000000000"]},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", "8"}], "}"}], 
     FractionBox[
      SqrtBox[
       "1692289495655013606019117084061645293134951271814213072058397942816675\
636777189487014801805161"], 
      "100000000000000000000000000000000000000000000000000"]},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "5", ",", "5"}], 
      "}"}], "\<\"Max Iterations reached\"\>"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "5", ",", "7"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "5", ",", "9"}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "6", ",", "6"}], 
      "}"}], "\<\"Max Iterations reached\"\>"},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "6", ",", "8"}], "}"}], 
     FractionBox[
      SqrtBox[
       FractionBox[
        "157451970994131972793453313251319001141356069985324967979096757937739\
9010685537361028653160107789", "5"]], 
      "10000000000000000000000000000000000000000000000000"]},
    {
     RowBox[{"{", 
      RowBox[{"3", ",", "7", ",", "7"}], 
      "}"}], "\<\"Max Iterations reached\"\>"},
    {
     RowBox[{"{", 
      RowBox[{"4", ",", "4", ",", "5"}], 
      "}"}], "\<\"Max Iterations reached\"\>"},
    {
     RowBox[{"{", 
      RowBox[{"4", ",", "4", ",", "7"}], "}"}], 
     FractionBox[
      RowBox[{"3", " ", 
       SqrtBox[
        FractionBox[
         "52336961759536120003897427679587620822886411044738896361122857019555\
8488497471093402954008917", "10"]]}], 
      "10000000000000000000000000000000000000000000000000"]},
    {
     RowBox[{"{", 
      RowBox[{"4", ",", "4", ",", "9"}], "}"}], 
     FractionBox[
      SqrtBox[
       "6880258531159991735608498453338423446209959995853800216512769552608706\
3033662171314506885796641"], 
      "100000000000000000000000000000000000000000000000000"]},
    {
     RowBox[{"{", 
      RowBox[{"4", ",", "5", ",", "6"}], 
      "}"}], "\<\"Max Iterations reached\"\>"},
    {
     RowBox[{"{", 
      RowBox[{"4", ",", "5", ",", "8"}], "}"}], 
     FractionBox[
      RowBox[{"17", " ", 
       SqrtBox[
        "546925620196079750520929745528824677736314727806583340271657509995560\
622772145995164597284530697"]}], 
      "100000000000000000000000000000000000000000000000000"]},
    {
     RowBox[{"{", 
      RowBox[{"4", ",", "6", ",", "7"}], 
      "}"}], "\<\"Max Iterations reached\"\>"},
    {
     RowBox[{"{", 
      RowBox[{"5", ",", "5", ",", "5"}], 
      "}"}], "\<\"Max Iterations reached\"\>"},
    {
     RowBox[{"{", 
      RowBox[{"5", ",", "5", ",", "7"}], 
      "}"}], "\<\"Max Iterations reached\"\>"},
    {
     RowBox[{"{", 
      RowBox[{"5", ",", "6", ",", "6"}], 
      "}"}], "\<\"Max Iterations reached\"\>"}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.953414787323488*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"8fc3e71a-9d55-774f-8391-d10c15533852"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1170, 562},
WindowMargins->{{Automatic, 21}, {26.5, Automatic}},
FrontEndVersion->"14.0 for Microsoft Windows (64-bit) (2023\:5e7412\:670812\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"42891f7e-9635-7c4a-814e-3bf24ef5ebe2"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 147, 3, 98, "Title",ExpressionUUID->"274d8d22-fac5-a345-a99c-caad64813e22"],
Cell[730, 27, 1647, 39, 124, "Input",ExpressionUUID->"cb5190e3-84c5-d049-ab10-df7a62175ea2"],
Cell[CellGroupData[{
Cell[2402, 70, 134, 3, 67, "Section",ExpressionUUID->"dfdf8497-29be-784c-b990-95c2cb0ee47b"],
Cell[2539, 75, 5625, 152, 287, "Input",ExpressionUUID->"87e52336-699e-3447-b89b-355466487666"],
Cell[8167, 229, 2667, 75, 154, "Input",ExpressionUUID->"3a5c30d1-ddd0-9c4e-b645-42bb3e1d3aed"],
Cell[10837, 306, 5229, 142, 245, "Input",ExpressionUUID->"c0776db4-3445-444a-bbf2-d02b0b36e305"],
Cell[16069, 450, 7276, 181, 550, "Input",ExpressionUUID->"36275c47-8b51-ca46-a15b-1837bf722704"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23382, 636, 144, 3, 67, "Section",ExpressionUUID->"d9b084cf-9683-8249-b3da-d7e79bfdbbd3"],
Cell[23529, 641, 7020, 191, 486, "Input",ExpressionUUID->"46cce98b-bc29-5542-82e4-c8845ac02d44"],
Cell[30552, 834, 4551, 133, 189, "Input",ExpressionUUID->"482a8a44-21f2-da41-9560-a9697964e9f0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35140, 972, 132, 3, 67, "Section",ExpressionUUID->"aa2b689b-5360-9d42-9f5a-321330417906"],
Cell[35275, 977, 4193, 109, 241, "Input",ExpressionUUID->"48f71f7b-54cd-9a4b-acf1-19622c9dbc3e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39505, 1091, 142, 3, 67, "Section",ExpressionUUID->"f9f55f6c-2a62-cc4f-a53e-8aea8816ed91"],
Cell[CellGroupData[{
Cell[39672, 1098, 8720, 204, 420, "Input",ExpressionUUID->"f1d69159-f5a7-9042-a500-b0d22303d0ff"],
Cell[48395, 1304, 4410, 159, 804, "Output",ExpressionUUID->"f6947013-b577-9d43-898a-b10554b94949"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52842, 1468, 5427, 133, 257, "Input",ExpressionUUID->"31bf22a3-7c9d-2a4d-be10-bee87498c8e3"],
Cell[58272, 1603, 4435, 160, 804, "Output",ExpressionUUID->"ac05b951-ea0b-7e4d-ae94-8172b6207980"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62744, 1768, 15120, 354, 576, "Input",ExpressionUUID->"d80c9294-8c7c-7c46-93fb-8a52be34a639"],
Cell[77867, 2124, 9759, 299, 1188, "Output",ExpressionUUID->"8fc3e71a-9d55-774f-8391-d10c15533852"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


